A simple discriminative training method for machine translation with large-scale features

Margin infused relaxed algorithms (MIRAs) dominate model tuning in statistical machine translation in the case of large scale features, but also they are famous for the complexity in implementation. We introduce a new method, which regards an N-best list as a permutation and minimizes the Plackett-Luce loss of ground-truth permutations. Experiments with large-scale features demonstrate that, the new method is more robust than MERT; though it is only matchable with MIRAs, it has a comparatively advantage, easier to implement.

==> data.m <==
#!/usr/bin/env octave

data = [
0.93410000000000004, 0.99139999999999995, 0.99270000000000003, 0.99760000000000004  0.95 #8
0.92430000000000001, 0.99209999999999998, 0.99719999999999998, 0.99790000000000001  0.93 #16
0.74080000000000001, 0.97670000000000001, 0.98070000000000002, 0.98399999999999999  0.80 #32
0.49630000000000002, 0.97940000000000005, 0.99570000000000003, 0.99760000000000004  0.61 #64
0.21310000000000001, 0.94269999999999998, 0.9819,              0.98509999999999998  0.32 #128
0.13719999999999999, 0.88619999999999999, 0.95540000000000003, 0.97409999999999997  0.20 # 256
0.0819999999999999, 0.80619999999999999, 0.92540000000000003, 0.95409999999999997   0.11 # 512
];

x = [8, 16, 32, 64, 128, 256, 512];
plot(x, data(:, 1), "+-1;MERT;", x, data(:, 2), "o-2;M1;", x, data(:, 3), "^-3;M2;", x, data(:, 4), "x-4;M3;", x, data(:, 5), "@-5;MERT with doubled N-best list;")
xlabel("Number of features")
ylabel("Cosine distance to expected vector")
print ("f1.ps", "-color", "-dps")

